unWISE tomography of Planck CMB lensing

CMB lensing tomography, or the cross-correlation between CMB lensing maps and large-scale structure tracers over a well-defined redshift range, has the potential to map the amplitude and growth of structure over cosmic time, provide some of the most stringent tests of gravity, and break important degeneracies between cosmological parameters. In this work, we use the unWISE galaxy catalog to provide three samples at median redshifts $z \sim 0.6, 1.1$ and 1.5, fully spanning the Dark Energy dominated era, together with the most recent Planck CMB lensing maps. We obtain a combined cross-correlation significance $S/N = 79.3$ over the range of scales $100 < \ell < 1000$. We measure the redshift distribution of unWISE sources by a combination of cross-matching with the COSMOS photometric catalog and cross-correlation with BOSS galaxies and quasars and eBOSS quasars. We also show that magnification bias must be included in our analysis and perform a number of null tests. In a companion paper, we explore the derived cosmological parameters by modeling the non-linearities and propagating the redshift distribution uncertainties.

==> data/make_pklin.py <==
import camb
from camb import model, initialpower
import matplotlib.pyplot as plt
from astropy.cosmology import FlatLambdaCDM
import pickle

# See https://camb.readthedocs.io/en/latest/_modules/camb/model.html
# for details on pycamb

# Results from Planck+BAO in last column of Table 2 in https://arxiv.org/pdf/1807.06209.pdf
ombh2 =  0.02242
omch2 = 0.11933
tau =  0.0561
ln10As = 3.047
ns = 0.9665
H0 =  67.66
h = H0/100.
sig8 = 0.8102
cosmomc_theta =  1.04101/100.

# From sec 3.2 in https://arxiv.org/pdf/1807.06205.pdf
Tcmb = 2.7255
Neff = 3.046
YHe = 0.2454 #None # Set from BBN consistency

# Neutrinos, 1 massive and 2 massless
# omnuh2 = minimal mass / 93.14 eV
# Set minimal mass = 0.06 eV
mnu = 0.06
num_massive_neutrinos = 1
hierarchy = 'degenerate'

minkh = 1e-4
maxkh = 1e2
nk = 6000

f = open('cosmology.txt','w')
f.write('FlatLambdaCDM(H0=%.5f,Om0=%.5f,Ob0=%.5f,Tcmb0=%.4f,Neff=%.3f)' % (H0,(omch2+ombh2)/h**2.,ombh2/h**2.,Tcmb,Neff))
f.close()
p18_cosmo = FlatLambdaCDM(H0=H0,Om0=(omch2+ombh2)/((H0/100.)**2.),Ob0=ombh2/((H0/100.)**2.),Tcmb0=Tcmb,Neff=Neff)
pickle.dump(p18_cosmo,open('planck18+bao_cosmo.p','wb'),protocol=1)

pars = camb.CAMBparams()
#pars.set_dark_energy() #re-set defaults
pars.set_cosmology(H0=H0, ombh2=ombh2, omch2=omch2, mnu=mnu, neutrino_hierarchy=hierarchy, num_massive_neutrinos=num_massive_neutrinos, YHe=YHe)
pars.set_dark_energy() #re-set defaults
#pars.set_cosmology(cosmomc_theta=cosmomc_theta)
pars.InitPower.set_params(As=np.exp(ln10As)*10**-10,ns=ns,r=0)
#Not non-linear corrections couples to smaller scales than you want
pars.set_matter_power(redshifts=np.array([0.]), kmax=maxkh)

#Linear spectra
pars.NonLinear = model.NonLinear_none
results = camb.get_results(pars)
kh, z, pk = results.get_matter_power_spectrum(minkh=minkh, maxkh=maxkh, npoints = nk,
	var1 = 'delta_nonu',var2='delta_nonu')
s8 = np.array(results.get_sigma8())

plt.ion()
plt.figure()
plt.plot(kh,np.squeeze(pk))
plt.yscale('log')
plt.xscale('log')
plt.xlabel(r'$k$ ($h$ Mpc$^{-1}$)')
plt.savefig('planck18+bao_pklin_z0.pdf')

np.savetxt('planck18+bao_pklin_z0.txt',np.array([kh,np.squeeze(pk)]).transpose())

==> scripts/cl_plot.py <==
#!/usr/bin/env python3
#
# Makes the C_l plot.
#
import numpy as np
import matplotlib.pyplot as plt
import astropy.cosmology

import limber2 as L



def make_cl_plot():
    """Does the actual work."""
    # Set up some parametets for the theory stuff.  Parameters are
    # polynomials in z.
    pars = {}
    pars['b1'] = np.poly1d([0.20105263,0.15210526])
    pars['b2'] = np.poly1d([0])
    pars['al'] = np.poly1d([0])
    pars['sn'] = np.poly1d([0])
    pk         = L.PowerSpectrum()
    # Read in the dN/dz curves.
    dndz = []
    for i in range(3):
        dndz.append(np.loadtxt("dndz_{:d}.txt".format(i+1)))
    Nell = 50
    #
    fig,ax = plt.subplots(3,3,sharex=True,figsize=(6.5,6.4))
    #
    for ix in range(ax.shape[0]):
        for iy in range(ax.shape[1]):
            # Put on the theory curves.
            if ix>=iy:	# Am galaxy auto-correlation.
              ell,cl = L.do_limber(astropy.cosmology.Planck15,\
                                   dndz[ix],dndz[iy],pk,\
                                   pars,Nell,auto=True,use_zeff=True)
              ax[ix,iy].plot(ell,ell*cl*1e5)
            else:	# Am galaxy-kappa cross-correlation.
              ell,cl = L.do_limber(astropy.cosmology.Planck15,\
                                   dndz[ix],dndz[iy],pk,\
                                   pars,Nell,auto=False,use_zeff=True)
              ax[ix,iy].plot(ell,ell*cl*3e5)
            # Tidy up and put on axis labels.
            ax[ix,iy].set_xlim(10,990)
            if ix==0:
                ax[ix,iy].set_ylim(0,20.)
            elif ix==1:
                ax[ix,iy].set_ylim(0,7.0)
            elif ix==2:
                ax[ix,iy].set_ylim(0,8.0)
            else:
                raise RuntimeError("Unknown ix="+str(ix))
            if ix==ax.shape[0]-1:
                ax[ix,iy].set_xlabel(r'Multipole ($\ell$)')
            if iy==0:
                ax[ix,iy].set_ylabel(r'$\ell\ C_\ell\quad [10^{-5}]$')
            else:
                ax[ix,iy].get_yaxis().set_visible(False)
            # Add labels.
            xmin,xmax = ax[ix,iy].get_xlim()
            ymin,ymax = ax[ix,iy].get_ylim()
            if ix>=iy:
                ax[ix,iy].text(0.9*xmax,0.9*ymax,\
                               "${:d}-{:d}$".format(ix+1,iy+1),\
                               ha='right',va='top')
            else:
                ii = (ix-1)+iy+1
                ax[ix,iy].text(0.9*xmax,0.9*ymax,\
                               "$3\\times({:d}-\kappa)$".format(ii),\
                               ha='right',va='top')
    plt.tight_layout()
    plt.savefig('cl_plot.pdf')
    #




if __name__=="__main__":
    make_cl_plot()


==> scripts/make_pklin.py <==
import camb
from camb import model, initialpower
import matplotlib.pyplot as plt
from astropy.cosmology import FlatLambdaCDM
import pickle

# See https://camb.readthedocs.io/en/latest/_modules/camb/model.html
# for details on pycamb

# Results from Planck+BAO in last column of Table 2 in https://arxiv.org/pdf/1807.06209.pdf
ombh2 =  0.02242
omch2 = 0.11933
tau =  0.0561
ln10As = 3.047
ns = 0.9665
H0 =  67.66
h = H0/100.
sig8 = 0.8102
cosmomc_theta =  1.04101/100.

# From sec 3.2 in https://arxiv.org/pdf/1807.06205.pdf
Tcmb = 2.7255
Neff = 3.046
YHe = 0.2454 #None # Set from BBN consistency

# Neutrinos, 1 massive and 2 massless
# omnuh2 = minimal mass / 93.14 eV
# Set minimal mass = 0.06 eV
mnu = 0.06
num_massive_neutrinos = 1
hierarchy = 'degenerate'

minkh = 1e-4
maxkh = 1e2
nk = 6000

f = open('cosmology.txt','w')
f.write('FlatLambdaCDM(H0=%.5f,Om0=%.5f,Ob0=%.5f,Tcmb0=%.4f,Neff=%.3f)' % (H0,(omch2+ombh2)/h**2.,ombh2/h**2.,Tcmb,Neff))
f.close()
p18_cosmo = FlatLambdaCDM(H0=H0,Om0=(omch2+ombh2)/((H0/100.)**2.),Ob0=ombh2/((H0/100.)**2.),Tcmb0=Tcmb,Neff=Neff)
pickle.dump(p18_cosmo,open('planck18+bao_cosmo.p','wb'),protocol=1)

pars = camb.CAMBparams()
#pars.set_dark_energy() #re-set defaults
pars.set_cosmology(H0=H0, ombh2=ombh2, omch2=omch2, mnu=mnu, neutrino_hierarchy=hierarchy, num_massive_neutrinos=num_massive_neutrinos, YHe=YHe)
pars.set_dark_energy() #re-set defaults
#pars.set_cosmology(cosmomc_theta=cosmomc_theta)
pars.InitPower.set_params(As=np.exp(ln10As)*10**-10,ns=ns,r=0)
#Not non-linear corrections couples to smaller scales than you want
pars.set_matter_power(redshifts=np.array([0.]), kmax=maxkh)

#Linear spectra
pars.NonLinear = model.NonLinear_none
results = camb.get_results(pars)
kh, z, pk = results.get_matter_power_spectrum(minkh=minkh, maxkh=maxkh, npoints = nk)
s8 = np.array(results.get_sigma8())

plt.ion()
plt.figure()
plt.plot(kh,np.squeeze(pk))
plt.yscale('log')
plt.xscale('log')
plt.xlabel(r'$k$ ($h$ Mpc$^{-1}$)')
plt.savefig('planck18+bao_pklin_z0.pdf')

np.savetxt('planck18+bao_pklin_z0.txt',np.array([kh,np.squeeze(pk)]).transpose())
